Fast Semistochastic Heat-Bath Configuration Interaction

This paper presents in detail our fast semistochastic heat-bath configuration interaction (SHCI) method for solving the many-body Schrodinger equation. We identify and eliminate computational bottlenecks in both the variational and perturbative steps of the SHCI algorithm. We also describe the parallelization and the key data structures in our implementation, such as the distributed hash table. The improved SHCI algorithm enables us to include in our variational wavefunction two orders of magnitude more determinants than has been reported previously with other selected configuration interaction methods. We use our algorithm to calculate an accurate benchmark energy for the chromium dimer with the X2C relativistic Hamiltonian in the cc-pVDZ-DK basis, correlating 28 electrons in 76 spatial orbitals. Our largest calculation uses two billion Slater determinants in the variational space, and semistochastically includes perturbative contributions from at least trillions of additional determinants with better than 10 microhartree statistical uncertainty.

==> excitation/excitation.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
import numpy as np
import re

rawData = open('data.txt').read()
print(rawData)

rawData = rawData.strip().split('\n')
levelArray = []
nDetsArray = []
sumWeightsArray = []
for row in rawData:
    row = re.split(r'\s+', row.strip())
    level = int(row[0])
    nDets = float(row[1])
    sumWeights = float(row[2])
    print(level, nDets, sumWeights)
    levelArray.append(level)
    nDetsArray.append(nDets)
    sumWeightsArray.append(sumWeights)

plt.figure(figsize=(5.5, 4.0))
plt.tight_layout()

ax1 = plt.subplot(211)
nDetsArray = np.log10(np.array(nDetsArray))
plt.plot(levelArray, nDetsArray, 'o-')
plt.grid(True, ls=':')
plt.setp(ax1.get_xticklabels(), visible=False)
plt.ylabel('log$_{10}$(# Determinants)')
plt.title('Contribution from Each Excitation Level in Variation')

ax2 = plt.subplot(212, sharex=ax1)
sumWeightsArray = np.log10(np.array(sumWeightsArray))
plt.plot(levelArray, sumWeightsArray, 'o-')
plt.grid(True, ls=':')
plt.xlabel('Excitation Level from HF')
plt.ylabel('log$_{10}(\Sigma_i c_i^2)$')
plt.subplots_adjust(left=0.185)

plt.savefig('excitation.eps', format='eps', dpi=300)
plt.show()



==> extrapolation/extrapolate.py <==
#!/usr/bin/env python
import argparse
import json
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import statsmodels.api as sm
import statsmodels.formula.api as smf

# Parse arguments
parser = argparse.ArgumentParser()
parser.add_argument('--result_file', default='result.json')
parser.add_argument('--save_figure', type=bool, default=True)
parser.add_argument('--show_figure', type=bool, default=True)
parser.add_argument('--order', type=int, default=2)
parser.add_argument('--preprint', type=bool, default=False)
parser.add_argument('--n_points', type=int, default=0)
args = parser.parse_args()

# Read JSON
result = open(args.result_file).read()
result = json.loads(result)

if args.preprint is True:
    plt.figure(figsize=(5.5, 4.0))

# Construct x and y
x = []
y = []
energy_vars = result['energy_var']
for eps_var, energy_var in energy_vars.iteritems():
    if result['energy_total'].get(eps_var) is None:
        continue
    energy_totals = result['energy_total'][eps_var]
    eps_pt = 1.0
    for eps_pt_iter, energy_total_iter in energy_totals.iteritems():
        eps_pt_iter = float(eps_pt_iter)
        if eps_pt_iter < eps_pt:
            eps_pt = eps_pt_iter
            energy_total = energy_total_iter['value']
    y.append(energy_total)
    x.append(energy_var - energy_total)
x = np.array(x)
y = np.array(y)

if args.n_points > 0:
    smallest_points = y.argsort()[:args.n_points]
    x = x[smallest_points]
    y = y[smallest_points]

# Fit
def model_aug(x):
    x_aug = (x, )
    for i in range(2, (args.order + 1)):
        x_aug = x_aug + (x**i, )
    x_aug = np.column_stack(x_aug)
    x_aug = sm.add_constant(x_aug)
    return x_aug

x_aug = model_aug(x)
weights = 1.0 / x**2
fit = sm.WLS(y, x_aug, weights).fit()
print(fit.summary())
alpha = 0.05
point = np.zeros(args.order + 1)
point[0] = 1.0
predict = fit.get_prediction(point).summary_frame(alpha=alpha)
predict = predict.iloc[0]
energy = fit.params[0]
uncert = predict['mean_ci_upper'] - predict['mean']
print('(%.2f Conf.) Extrapolated Energy: %.10f +- %.10f' % ((1.0 - alpha, fit.params[0], uncert)))
if np.isnan(uncert):
    uncert = 9999
result['energy_total']['extrapolated'] = {
    'value': energy,
    'uncert': uncert
}
with open(args.result_file, 'w') as result_file:
    json.dump(result, result_file, indent=2)


# Plot
x_max = 0.08
x_fit = np.linspace(0, x_max, 50)
x_fit_aug = model_aug(x_fit)
y_fit = fit.predict(x_fit_aug)
params = {'mathtext.default': 'regular' }
plt.rcParams.update(params)
shci_handle, = plt.plot(x, y, marker='o', ls='')
plt.plot(x_fit, y_fit, color='grey', ls='--', zorder=0.2)
plt.xlabel('$E_{var} - E_{tot}$ (Ha)')
plt.ylabel('$E_{tot}$ (Ha)')
plt.title('Extrapolation to Full CI energy limit ($\epsilon_{1}\\to0$)')
plt.xlim(0, x_max)
ax = plt.gca()
ax.ticklabel_format(useOffset=False)
plt.tight_layout()
plt.grid(True, ls=':')

dmrg_e_var = np.array([-2099.8346, -2099.8617, -2099.8743, -2099.8818])
dmrg_e_tot = np.array([-2099.9080, -2099.9109, -2099.9129, -2099.9141])
dmrg_x = dmrg_e_var - dmrg_e_tot
dmrg_y = dmrg_e_tot
dmrg_hamdle, = plt.plot(dmrg_x, dmrg_y, marker='*', markersize=7, ls='', zorder=0.5)
dmrg_fit = np.polyfit(dmrg_x[0:], dmrg_y[0:], 2)
dmrg_y_fit = np.poly1d(dmrg_fit)(x_fit)
plt.plot(x_fit, dmrg_y_fit, color='grey', ls='--', zorder=0.1)

ccsdt_handle = plt.hlines(-2099.88954277, 0, x_max, color='grey', linestyles='--')
plt.text(0, -2099.890, ' CCSD(T)', verticalalignment='top')
# plt.hlines(-2099.9061, 0, x_max, color='grey', linestyles='--')
# plt.hlines(-2099.9071, 0, x_max, color='grey', linestyles='--')
# plt.text(0, -2099.907, ' DMRG M=16000 ', verticalalignment='top', horizontalalignment='left')
# plt.hlines(-2099.9192, 0, x_max, color='grey', linestyles='--')
# plt.hlines(-2099.9195, 0, x_max, color='grey', linestyles='--')
# plt.text(x_max, -2099.919, ' DMRG Extrapolated ', verticalalignment='bottom', horizontalalignment='right')
# plt.hlines(-2099.9201, 0, x_max, color='grey', linestyles='--')
# plt.text(x_max, -2099.9207, ' DMRG+PT Extrapolated ', verticalalignment='top', horizontalalignment='right')
# plt.legend([shci_handle, dmrg_hamdle, ccsdt_handle], ['SHCI', 'pDMRG', 'CCSD(T)'])
plt.legend([shci_handle, dmrg_hamdle], ['SHCI', 'p-DMRG'], loc='lower right')
if args.save_figure:
    plt.savefig('extrapolate.eps')
if args.show_figure:
    plt.show()


==> ptdets/plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

df = pd.read_csv('data.csv')

print(df)

df['log_n_dets'] = df['log_n_dets'] + 9

def model(x):
    y = 41 + 13.4*x + 1.15*x**2 + 9
    return y

plt.figure(figsize=(5.5, 4.0))
l1, = plt.plot(df['log_eps_pt'], df['log_n_dets'], 'o', color='green', zorder=2)

x_fit = np.linspace(-9, -5)
y_fit = model(x_fit)

x_pred = np.log10(3.0e-9)
y_pred = model(x_pred)
plt.plot(x_fit, y_fit, '--', color='lightgrey', zorder=1)
l2, = plt.plot(x_pred, y_pred, '^', color='blue', zorder=2)
plt.title("Estimation of Effective PT Determinants")
plt.xlim(-9.0, -5.8)
plt.grid(linestyle="dotted")
plt.xlabel("log$_{10}(\epsilon_2$)")
plt.ylabel("log$_{10}$(number of determinants)")

plt.legend((l2,), ('Est. of $\epsilon_2=3*10^{-9}$',))

plt.savefig('n_dets.eps', format='eps', dpi=300)
plt.show()

exit(0)

l1, = plt.plot(df['nodes'], df['speedup'], 'o--', color='blue', zorder=2)

x_pf = np.linspace(0, 18, 50)
y_pf = x_pf
l2, = plt.plot(x_pf, y_pf, '-', color='lightgrey', zorder=1)

if args.part =='dtm':
    x_sat = 10
    x_ori1 = np.linspace(0, x_sat, 50)
    x_ori2 = np.linspace(x_sat, 18, 50)
    y_ori1 = np.power(np.log(1 + np.exp((x_pf - 12) * 0.5)), 0.8)
    y_ori2 = np.power(np.log(1 + np.exp((x_sat - 12) * 0.5)), 0.8) / x_sat**0.8 * x_ori2**0.8
    # l3, = plt.plot(x_pf, y_ori1, '-', color='orange', zorder=1)
    y_logit = 4 / (1 + np.exp(-0.4 * (x_pf - 13)))
    l3, = plt.plot(x_pf, y_logit, '-', color='orange', zorder=1)
    # l3, = plt.plot(x_ori1, y_ori1, '-', color='orange', zorder=1)
    # plt.plot(x_ori2, y_ori2, '-', color='orange', zorder=1)

plt.xlim(0, 16)
plt.ylim(0, 16)
if args.part == 'var':
    plt.title("Parallel Speedup for the Variational Part")
    plt.legend((l1, l2), ("Speedup", "Ideal"))
elif args.part == 'dtm':
    plt.title("Parallel Speedup for the PT Part")
    plt.legend((l1, l2, l3), ("Speedup", "Ideal", "Original SHCI (Estimate)"))
plt.xlabel("Number of nodes")
plt.ylabel("Speedup")
plt.grid(linestyle="dotted")

plt.savefig(args.part + '.eps', format='eps', dpi=300)
plt.show()



==> scalability/plot.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('part')

args = parser.parse_args()

print(args)

df  = pd.read_csv(args.part + '.csv')
print(df)

plt.figure(figsize=(5.5, 4.0))
# l1 = plt.scatter(df['nodes'], df['speedup'], color='blue', zorder=2)
l1, = plt.plot(df['nodes'], df['speedup'], 'o--', zorder=2)

x_pf = np.linspace(0, 18, 50)
y_pf = x_pf
l2, = plt.plot(x_pf, y_pf, '-', color='lightgrey', zorder=1)
y_pf2 = x_pf / 40

if args.part =='dtm':
    x_sat = 10
    x_ori1 = np.linspace(1, x_sat, 50)
    x_ori2 = np.linspace(x_sat, 18, 50)
    y_ori1 = np.power(np.log(1 + np.exp((x_ori1 - 12) * 0.5)), 0.8)
    y_ori2 = np.power(np.log(1 + np.exp((x_sat - 12) * 0.5)), 0.8) / x_sat**0.8 * x_ori2**0.8
    # l3, = plt.plot(x_pf, y_ori1, '-', color='orange', zorder=1)

    x_pf2 = np.linspace(1, 18, 50)
    y_logit = 4 / (1 + np.exp(-0.4 * (x_pf2 - 13)))
    l3, = plt.plot(x_pf2, y_logit, '-', color='orange', zorder=1)
    l4, = plt.plot(x_pf, y_pf2, '-', color='grey', zorder=1)
    # l3, = plt.plot(x_ori1, y_ori1, '-', color='orange', zorder=1)
    # plt.plot(x_ori2, y_ori2, '-', color='orange', zorder=1)

plt.xlim(0, 16)
plt.ylim(0, 16)
if args.part == 'var':
    plt.title("Parallel Speedup for the Variational Stage")
    plt.legend((l1, l2), ("Speedup", "Ideal"))
elif args.part == 'dtm':
    plt.title("Parallel Speedup for the Perturbative Stage")
    plt.legend((l1, l2, l3, l4), ("Improved Speedup", "Improved Linear Speedup", "Original Speedup", "Original Linear Speedup (scaled)"))
plt.xlabel("Number of nodes")
plt.ylabel("Speedup")
plt.grid(linestyle="dotted")

plt.savefig(args.part + '.eps', format='eps', dpi=300)
plt.show()



==> speedup/speedup.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
df  = pd.read_csv("speedup.csv")
df['Fast SHCI'] = df['Fast SHCI'] / 2
df['SHCI'] = df['SHCI'] / 2
df['Brute Force'] = df['Brute Force'] / 2
df['Elements'] = df['Elements'] * (df['Fast SHCI'][3] / df['Elements'][3])
print(df)

plt.figure(figsize=(5.5, 4.0))

xfit = np.linspace(0, 50, 50)
s1 = (df['Fast SHCI'] > 0.01)
z1 = np.polyfit(df['Dets'][s1].as_matrix(), df['Fast SHCI'][s1].as_matrix(), 2)
plt.plot(xfit, np.polyval(z1, xfit), '--', color='lightgrey', zorder=1)
s1 = (df['SHCI'] > 0.01)
z1 = np.polyfit(df['Dets'][s1].as_matrix(), df['SHCI'][s1].as_matrix(), 2)
plt.plot(xfit, np.polyval(z1, xfit), '--', color='lightgrey', zorder=1)
s1 = (df['Brute Force'] > 0.01)
z1 = np.polyfit(df['Dets'][s1].as_matrix(), df['Brute Force'][s1].as_matrix(), 2)
plt.plot(xfit, np.polyval(z1, xfit), '--', color='lightgrey', zorder=1)

l4 = plt.scatter(df['Dets'], df['Elements'], color='grey', marker='x', zorder=2)
l1 = plt.scatter(df['Dets'], df['Fast SHCI'], color='green', zorder=2)
l2 = plt.scatter(df['Dets'], df['SHCI'], color='orange', zorder=2)
l3 = plt.scatter(df['Dets'], df['Brute Force'], color='red', zorder=2)
s1 = (df['Elements'] > 0.01)
z1 = np.polyfit(df['Dets'][s1].as_matrix(), df['Elements'][s1].as_matrix(), 2)
plt.plot(xfit, np.polyval(z1, xfit), '--', color='lightgrey', zorder=1)

plt.xlim(xmin=0, xmax=40)
plt.ylim(ymin=0, ymax=180)
plt.title("Hamiltonian Matrix Construction Time")
plt.xlabel("Number of Determinants (in millions)")
plt.ylabel("CPU Time (in core hours)")
plt.grid(linestyle="dotted")
plt.legend((l3, l2, l1, l4), ("Brute Force", "Original SHCI", "Improved SHCI", "# Non-Zero Elements (Scaled)"))

plt.savefig('speedup.eps', format='eps', dpi=300)
plt.show()
# df.plot()  # plots all columns against index
# df.plot(kind='scatter',x='x',y='y') # scatter plot
# df.plot(kind='density')  # estimate density function
# df.plot(kind='hist')  # histogram

